Tierkreis: A Dataflow Framework for Hybrid Quantum-Classical Computing

We present Tierkreis, a higher-order dataflow graph program representation and runtime designed for compositional, quantum-classical hybrid algorithms. The design of the system is motivated by the remote nature of quantum computers, the need for hybrid algorithms to involve cloud and distributed computing, and the long-running nature of these algorithms. The graph-based representation reflects how designers reason about and visualise algorithms, and allows automatic parallelism and asynchronicity. A strong, static type system and higher-order semantics allow for high expressivity and compositionality in the program. The flexible runtime protocol enables third-party developers to add functionality using any language or environment. With Tierkreis, quantum software developers can easily build, visualise, verify, test, and debug complex hybrid workflows, and immediately deploy them to the cloud or a custom distributed environment.

==> pytket.py <==

@namespace.function()
async def execute_circuits(
    circuits: list[CircStruct],
    shots: list[int],
    backend_name: str,
) -> List[SampledDistribution]:

    from pytket.extensions.qiskit import AerBackend  # type: ignore

    available_backends: Dict[str, Callable[..., Backend]] = {
        "AerBackend": AerBackend,
    }

    backend = available_backends[backend_name]()
    circuits = backend.get_compiled_circuits(list(map(_load_circstruct, circuits)))
    handles = backend.process_circuits(circuits, n_shots=shots)
    return [backres_to_sampleddist(res) for res in backend.get_results(handles)]


@namespace.function()
async def execute(
    circuit: CircStruct,
    shots: int,
    backend_name: str,
) -> SampledDistribution:

    return (await execute_circuits([circuit], [shots], backend_name))[0]


@namespace.function()
async def z_expectation(dist: SampledDistribution) -> float:
    pure_dist = dist.distribution
    return 1 - 2 * sum(
        reduce(operator.xor, map(int, state)) * val for state, val in pure_dist.items()
    )


@namespace.function()
async def substitute_symbols(
    circ: CircStruct, symbs: list[str], params: list[float]
) -> CircArg:
    # TODO use Dict[str, float] once there are make/unmake map builtins0
    tkcirc = _load_circstruct(circ)
    tkcirc.symbol_substitution({Symbol(key): val for key, val in zip(symbs, params)})
    return CircArg(_dump_circstruct(tkcirc))

